Persistence Terrace for Topological Inference of Point Cloud Data

Topological data analysis (TDA) is a rapidly developing collection of methods for studying the shape of point cloud and other data types. One popular approach, designed to be robust to noise and outliers, is to first use a smoothing function to convert the point cloud into a manifold and then apply persistent homology to a Morse filtration. A significant challenge is that this smoothing process involves the choice of a parameter and persistent homology is highly sensitive to that choice; moreover, important scale information is lost. We propose a novel topological summary plot, called a persistence terrace, that incorporates a wide range of smoothing parameters and is robust, multi-scale, and parameter-free. This plot allows one to isolate distinct topological signals that may have merged for any fixed value of the smoothing parameter, and it also allows one to infer the size and point density of the topological features. We illustrate our method in some simple settings where noise is a serious issue for existing frameworks and then we apply it to a real data set by counting muscle fibers in a cross-sectional image.

==> anc/pterrace/DESCRIPTION <==
Package: pterrace
Type: Package
Title: Persistence Terrace for Topological Data Analysis
Version: 1.0
Author: Chul Moon
Maintainer: Chul Moon <chulmoon@uga.edu>
Description: Plots the summary graphic called the persistence terrace for topological inference. It also provides the aid tool called the terrace area plot for determining the number of significant topological features.
Encoding: UTF-8
License: GPL-2
RoxygenNote: 6.0.1
Imports: TDA, doParallel, foreach, plotly, viridis
NeedsCompilation: no
Packaged: 2017-10-13 02:59:05 UTC; Chul


==> anc/pterrace/NAMESPACE <==
# Generated by roxygen2: do not edit by hand

export(computept)
export(plotpt)
export(terracearea)
import(TDA)
import(doParallel)
import(foreach)
import(parallel)
import(plotly)
import(viridis)
importFrom(graphics,lines)
importFrom(graphics,plot)
importFrom(graphics,text)


==> anc/pterrace/R/computept.R <==
#' Computes a persistence terrace of point cloud data.
#'
#' Computes a persistence terrace of point cloud data for given smoothing parameters. For the detailed explanation of the parameters \code{data}, \code{sp}, \code{fun}, \code{lim}, \code{by}, \code{lib}, \code{sublevel}, see the R package \code{TDA}. A parallel option is available to reduce computation time.
#'
#' @param data a matrix of n by d, a point cloud of n points in d dimensions.
#' @param sp a vector of smoothing parameter values to be used in the persistence terrace.
#' @param fun a smoothing function. The default is the Gaussian kernel density estimator.
#' @param lim a 2 by d matrix specifying the range of space to compute. The default value is \code{NULL}.
#' @param by a numeric value or vector that specifies the grid. The default value is \code{NULL}.
#' @param lib a library to compute persistent homology. The default is "Dionysus".
#' @param maxdimension a integer of specifying the maximum dimension of persistence terrace to compute.
#' @param sublevel a logical value selecting whether persistent homology is computed to super-level sets (\code{FALSE}) or sub-level sets (\code{TRUE}). The default value is \code{FALSE}.
#' @param par if \code{TRUE}, the user can compute the persistence terrace in parallel using multiple cores. The default value is FALSE.
#' @param ncore an integer selecting the number of cores to use when parallel computing option is selected. The default value is \code{NULL}.
#' @import TDA
#' @import foreach
#' @import doParallel
#' @import parallel
#' @return The function \code{computept} returns a list of the computed persistence terraces up to given dimension. For each dimension, the computed persistence terrace includes the following components:
#' @return \item{x}{The vector of the smoothing parameters used in computation. The x-axis of the persistence terrace.}
#' @return \item{y}{The vector of filtration where the Betti number changes. The y-axis of the persistence terrace.}
#' @return \item{z}{The matrix of Betti numbers.}
#' @export
#'
#' @examples
#'
#' # load three circle data
#' data(three_circle_dat)
#'
#' # input variables
#' Xlim <- c(-4,12)
#' Ylim <- c(-4,9)
#' lim <- cbind(Xlim, Ylim)
#' by <- 0.1
#' spseq <- seq(0.01,1.5,length.out = 25)
#'
#' # compute persistence terrace
#' threecirclept <- computept(three_circle_dat,sp=spseq,lim=lim,by=by)
#' # compute persistence terrace with parallel option
#' threecirclept <- computept(three_circle_dat,sp=spseq,lim=lim,by=by,par=TRUE)


computept <-
function(data,sp,fun=kde,lim=NULL,by=NULL,maxdimension=max(NCOL(data)),lib="Dionysus",sublevel=FALSE,par=FALSE,ncore=NULL) {
	if (is.numeric(sp)==FALSE) warning("'sp' needs to be a numeric vector")

  nsp=length(sp)
  totalbars=list()

	if (par==FALSE) {
		for (ii in 1:nsp) {
			diag=TDA::gridDiag(data,FUN=fun,h=sp[ii],lim=lim,by=by,sublevel=sublevel,maxdimension=maxdimension,library=lib)
			totalbars[[ii]]=diag$diagram
		}
	}
	else if (par==TRUE) {
		cores=parallel::detectCores()
		if (is.null(ncore)==TRUE) {
		  if (cores>1) { # multi-core processor, compute parallel with #(cores)-1
		    cl = parallel::makeCluster(cores[1]-1)
		    doParallel::registerDoParallel(cl)
		    foreach::foreach (ii=1:nsp) %do% {
		      diag=TDA::gridDiag(data,FUN=fun,h=sp[ii],lim=lim,by=by,sublevel=sublevel,maxdimension=maxdimension,library=lib)
		      totalbars[[ii]]=diag$diagram
		    }
		    parallel::stopCluster(cl)
		  }
		  else {# single-core processor
		    for (ii in 1:nsp) {
		      diag=gridDiag(data,FUN=fun,h=sp[ii],lim=lim,by=by,sublevel=sublevel,maxdimension=maxdimension,library=lib)
		      totalbars[[ii]]=diag$diagram
		    }
		  }
		}
		else if (is.null(ncore)==FALSE) {
			if (ncore<1 || ncore%%1!=0)  warning("'ncore' needs to be a positive integer")
			if (cores<ncore) warning("The selected number of cores needs to be smaller")
			else {
				doParallel::registerDoParallel(ncore)
				foreach::foreach (ii=1:nsp) %do% { # multi-core processor, compute parallel with given ncores
					diag=TDA::gridDiag(data,FUN=fun,h=sp[ii],lim=lim,by=by,sublevel=sublevel,maxdimension=maxdimension,library=lib)
				  totalbars[[ii]]=diag$diagram
				}
				parallel::stopCluster(ncore)
			}
		}
	}
	else warning("The parallel option 'par' should be either TRUE or FALSE")

  track=list()
  for (ii in 0:maxdimension) {
    track[[ii+1]]=list()
    for (jj in 1:nsp) {
      bars=totalbars[[jj]]
      ## select barcodes of dimension k, k is ii
      kbars=bars[which(bars[,1]==ii),,drop=FALSE]
      if ( is.nan(mean(kbars))==1 ) {
        numofk=1
        track[[ii+1]][[jj]]=cbind(0,0)
      }
      else {
        ## label the changes of the circle numbers: 1 for birth and -1 for death
        ### (Birth & Death), (number of k-dimensional holes changes, +1 and -1)
        numofk=cbind(c(kbars[,3],kbars[,2]),c(rep(1,dim(kbars)[1]),rep(-1,dim(kbars)[1])))
        ## sort the birth and death according to the filtration value
        numofk=numofk[order(-numofk[,1]),]
        # track the number of circles by summing the changes
        numtrack=cumsum(numofk[,2])
        ## save the result to the (jj)th list in track[[ii+1]]
        track[[ii+1]][[jj]]=cbind(numofk[,1],numtrack)
      }
    }
  }

  xyz=list()
  for (ii in 0:maxdimension) {
    totalres=NULL
    y=NULL
    z=NULL
    for (jj in 1:nsp) {
      totalres=rbind(totalres,track[[ii+1]][[jj]])
    }
    y=sort(totalres[,1],decreasing = TRUE)
    zmat=matrix(0,length(y),length(sp))
    for (jj in 1:nsp) {
      sptrack=track[[ii+1]][[jj]]
      z=rep(0,length(y))
      for (kk in 1:dim(sptrack)[1]) {
        ### fill out number of k dimensional holes for all y values
        z=z+(y<=sptrack[kk])*(y>sptrack[kk+1])*sptrack[kk,2]
      }
      ### save jjth column of zvalue matrix
      zmat[,jj]=z
    }
    xyz[[ii+1]]=list(x=sp,y=y,z=zmat)
  }
  return(xyz)
}


==> anc/pterrace/R/four_feature_dat.R <==
#' Point cloud of four features; square, circle, equilateral and isosceles triangles
#'
#' A dataset containing 2,400 points of four features on the two-dimensional space: 400 points from a a square, 800 points from a circle and 1,200 points from two triangles.
#'
#' @name four_feature_dat
#' @docType data
#' @keywords datasets
#' @usage data(four_feature_dat)
#' @format A matrix of 2,400 rows and 2 columns
#' @examples
#' # load four feature dat
#' data(four_feature_dat)
#'
#' # input variables
#' Xlim <- c(-7,5)
#' Ylim <- c(-5,6)
#' lim <- cbind(Xlim, Ylim)
#' by <- 0.1
#'
#' # compute barcodes
#' four_feature_pt <- computept(four_feature_dat,sp=seq(0.01,0.6,length.out = 50),lim=lim,by=by,par=TRUE)
#'
#' ## draw area plot
#' terracearea(four_feature_pt,dimension=1,maxheight=20)
#' ## draw persistence terrace
#' plotpt(four_feature_pt,cmax=6,dimension=1)

NULL


==> anc/pterrace/R/muscle_fiber_dat.R <==
#' Point cloud sampled from the muscle tissue cross-sectional image
#'
#' A dataset containing 6,500 points: 5,000 points sampled from the muscle fiber image and 1,500 points sampled from the boundary lines of the image.
#'
#' @name muscle_fiber_dat
#' @docType data
#' @keywords datasets
#' @usage data(muscle_fiber_dat)
#' @format A matrix of 6,500 rows and 2 columns
#' @examples
#' # load muscle fiber data
#' data(muscle_fiber_dat)
#'
#' # input variables
#' Xlim <- c(-50,350)
#' Ylim <- c(-50,250)
#' lim <- cbind(Xlim, Ylim)
#' by=2
#'
#' # compute barcodes
#' muscle_fiber_pt=computebars(muscle_fiber_dat,sp=seq(2,40,length.out = 100),lim=lim,by=by,par=TRUE)
#'
#' # draw terrace area plot
#' terracearea(muscle_fiber_pt,dimension=1,maxheight=20)
#' # draw persistence terrace
#' plotpt(muscle_fiber_pt,cmax=12,dimension=1)

NULL


==> anc/pterrace/R/plotpt.R <==
#' Draws a persistence terrace.
#'
#' @param xyz a list of computed persistence terraces returned by the function \link{computept}.
#' @param dimension an integer selecting the dimension of the persistence terrace to plot.
#' @param cmax an integer specifying the maximum number of colors to be used. The default value is 10.
#' @param satellite a logical variable to select a viewpoint. If \code{FALSE}, plots the overall view of the persistence terrace. The default value is \code{TRUE}.
#' @import plotly
#' @import viridis
#' @keywords graphics
#' @return The function \code{plotpt} returns the persistence terrace graphic.
#' @export

#' @examples
#' # load three circle data
#' data(three_circle_dat)
#'
#' # input variables
#' Xlim <- c(-4,12)
#' Ylim <- c(-4,9)
#' lim <- cbind(Xlim, Ylim)
#' by <- 0.1
#' spseq <- seq(0.01,1.5,length.out = 25)
#'
#' # compute persistence terrace
#' threecirclept <- computept(three_circle_dat,sp=spseq,lim=lim,by=by)
#'
#' # draw persistence terrace, satellite view
#' plotpt(threecirclept,dimension=1)
#' # draw persistence terrace, overall view
#' plotpt(threecirclept,dimension=1,satellite=F)



plotpt <-
function(xyz,dimension,cmax=10,satellite=T) {
	xyz=xyz[[dimension+1]]
	# reverse the y order in zvalue matrix
	zcmax=xyz$z[nrow(xyz$z):1,]
	# replae the values greater than cmax with cmax
	zcmax[zcmax>cmax]=cmax
	#acmax=min(max(max(zcmax)),cmax)
	colorsch=c("white",rev(viridis_pal()( max(max(max(zcmax)),15) )))
	if (satellite==T) {
		plot_ly(x=xyz$x,y=sort(xyz$y,decreasing = F),z=xyz$z[nrow(xyz$z):1,], cmin=0, cmax=min(cmax,max(max(xyz$z))),
					surfacecolor=zcmax, colors=colorsch[1:(max(max(zcmax))+1)],
					colorbar=list(ticklen=30,ticks="inside",tickmode="auto",nticks=max(max(zcmax))+1,xanchor="center",yanchor="top",x=0.9,y=0) ) %>% add_surface() %>%
		layout(scene = list(camera = list(eye = list(x = 0, y = -0.5, z = 2)),
												xaxis=list(title = "smoothing parameter",titlefont=list(size=14),showgrid=F,showline=T,zeroline=F,mirror="FALSE"),
												yaxis=list(title = "filtration",titlefont=list(size=14),tickmode="auto",nticks=8,showgrid=F,showline=T,zeroline=F,mirror="FALSE"),
												zaxis=list(visible=F)),
					 margin=list(l = 0,	r = 0,	b = 70,	t = 0),legend=list(x=0,y=0) )
	}
	else {
		plot_ly(x=xyz$x,y=sort(xyz$y,decreasing = F),z=xyz$z[nrow(xyz$z):1,], cmin=0, cmax=min(cmax,max(max(xyz$z))),
						surfacecolor=zcmax, colors=colorsch[1:(max(max(zcmax))+1)],
						colorbar=list(ticklen=30,ticks="inside",tickmode="auto",nticks=max(max(zcmax))+1,xanchor="center",yanchor="top",x=0.9,y=0) ) %>% add_surface() %>%
		layout(scene = list(xaxis=list(title = "smoothing parameter",titlefont=list(size=14),showgrid=F,showline=T,zeroline=F,side="bottom",mirror="FALSE"),
												yaxis=list(title = "filtration",titlefont=list(size=14),tickmode="auto",nticks=8,showgrid=F,showline=T,zeroline=F,side="bottom",mirror="FALSE"),
												zaxis=list(title = "Number of holes",titlefont=list(size=14),showgrid=F,showline=T,zeroline=F,side="bottom",mirror="FALSE")),
												margin=list(l = 0,	r = 0,	b = 70,	t = 0),legend=list(x=0,y=0) )
	}
}


==> anc/pterrace/R/terracearea.R <==
#' Draws a terrace area plot for a persistence terrace.
#'
#' @param xyz a list of computed persistence terraces returned by the function \link{computept}.
#' @param dimension an integer selecting the dimension of the persistence terrace to plot the terrace area plot.
#' @param maxheight an integer specifying the maximum heights to show. The default value is \code{NULL}.
#' @return The function \code{terracearea} returns the terrace area plot.
#' @importFrom graphics lines plot text
#' @export
#' @keywords graphics
#' @examples
#' # load three circle data
#' data(three_circle_dat)
#'
#' # input variables
#' Xlim <- c(-4,12)
#' Ylim <- c(-4,9)
#' lim <- cbind(Xlim, Ylim)
#' by <- 0.1
#' spseq <- seq(0.01,1.5,length.out = 25)
#'
#' # compute persistence terrace
#' threecirclept <- computept(three_circle_dat,sp=spseq,lim=lim,by=by)
#'
#' # draw terrace area plot
#' terracearea(threecirclept,dimension=1)



terracearea <-
function(xyz,dimension,maxheight=NULL) {
	if (is.null(maxheight)==TRUE) {
		xyz=xyz[[dimension+1]]
		if (sum(sum(xyz$z))==0) warning("There is no terrace layer")
		xdist=diff(c(0,xyz$x)/max(xyz$x) )
  ydist=diff(sort(c(0,xyz$y),decreasing = F)/max(xyz$y))
  # zvalue matrix is the same is the plot (from large y to small y by from small x to large x)
  ydist=rev(ydist)
  areamat=outer(ydist,xdist,"*")

  uniquezvalue=sort(unique(as.vector(xyz$z)),decreasing = FALSE)
  uniquezvalue=uniquezvalue[-1]
  areavec=vector("numeric",length=length(uniquezvalue))

  for (ii in 1:length(uniquezvalue)) {
    areavec[ii]=sum(sum(areamat*((xyz$z==uniquezvalue[ii])*1)))
  }
  plot(uniquezvalue,areavec,type="n",xlab="Height of terrace",ylab="Corresponding area")
  text(uniquezvalue,areavec,paste(uniquezvalue))
  lines(uniquezvalue,areavec,type="c")
	}


  else {
  	xyz=xyz[[dimension+1]]
  	if (sum(sum(xyz$z))==0) warning("There is no terrace layer")
  	xdist=diff(c(0,xyz$x)/max(xyz$x) )
  	ydist=diff(sort(c(0,xyz$y),decreasing = F)/max(xyz$y))
  	# zvalue matrix is the same is the plot (from large y to small y by from small x to large x)
  	ydist=rev(ydist)
  	areamat=outer(ydist,xdist,"*")

  	uniquezvalue=sort(unique(as.vector(xyz$z)),decreasing = FALSE)
  	uniquezvalue=uniquezvalue[-1]
  	areavec=vector("numeric",length=length(uniquezvalue))

  	for (ii in 1:length(uniquezvalue)) {
  		areavec[ii]=sum(sum(areamat*((xyz$z==uniquezvalue[ii])*1)))
  	}

  	loc=which.min(uniquezvalue<maxheight)
  	uniquezvalue=uniquezvalue[1:loc]
  	areavec=areavec[1:loc]

  	plot(uniquezvalue,areavec,type="n",xlab="Height of terrace",ylab="Corresponding area")
  	text(uniquezvalue,areavec,paste(uniquezvalue))
  	lines(uniquezvalue,areavec,type="c")
  }


}


==> anc/pterrace/R/three_circle_dat.R <==
#' Point cloud of three circles of different size and point density
#'
#' A dataset containing 600 randomly generated points: 200 points from each circle.
#'
#' @name three_circle_dat
#' @docType data
#' @keywords datasets
#' @usage data(three_circle_dat)
#' @format A matrix of 600 rows and 2 columns
#' @examples
#'
#' # load three circle data
#' data(three_circle_dat)
#'
#' # input variables
#' Xlim <- c(-4,12)
#' Ylim <- c(-4,9)
#' lim <- cbind(Xlim, Ylim)
#' by <- 0.1
#' spseq <- seq(0.01,1.5,length.out = 50)
#'
#' # compute persistence terrace with parallel option
#' three_circle_pt <- computept(three_circle_dat,sp=spseq,lim=lim,by=by,par=TRUE)
#'
#' # draw terrace area plot
#' terracearea(three_circle_pt,dimension=1)
#' # draw persistence terrace, satellite view
#' plotpt(three_circle_pt,dimension=1)
#' # draw persistence terrace, overall view
#' plotpt(three_circle_pt,dimension=1,satellite=F)
NULL


==> anc/pterrace/R/two_circle_density_dat.R <==
#' Point cloud of two circles of same size but different point density
#'
#' A dataset containing 500 randomly generated points: 100 points from low point density circle and 400 from high point density circle.
#'
#' @name two_circle_density_dat
#' @docType data
#' @keywords datasets
#' @usage data(two_circle_density_dat)
#' @format A matrix of 500 rows and 2 columns
#' @examples
#' # load data
#' data(two_circle_density_dat)
#'
#' # input variables
#' Xlim <- c(-3,6)
#' Ylim <- c(-3,3)
#' lim <- cbind(Xlim, Ylim)
#' by <- 0.1
#' spseq <- seq(0.01,1,length.out=25)
#'
#' # compute persistence terrace with parallel option
#' two_circle_density_pt <- computept(two_circle_density_dat,sp=spseq,lim=lim,by=by,par=TRUE)
#'
#' # draw persistence terrace, satellite view
#' plotpt(two_circle_density_pt,dimension=1)
NULL


==> anc/pterrace/R/two_circle_noise_added_dat.R <==
#' Point cloud of two circles of different size and density with noise
#'
#' A dataset containing 350 randomly generated points.
#'
#' @name two_circle_noise_added_dat
#' @docType data
#' @keywords datasets
#' @usage data(two_circle_noise_added_dat)
#' @format A matrix of 350 rows and 2 columns
#' @examples
#' # load data
#' data(two_circle_noise_added_dat)
#'
#' # input variables
#' Xlim <- c(-3,4)
#' Ylim <- c(-3,3)
#' lim <- cbind(Xlim, Ylim)
#' by <- 0.05
#' spseq <- seq(0.01,0.7,length.out=100)
#'
#' # compute persistence terrace with parallel option
#' two_circle_noise_pt <- computept(two_circle_noise_added_dat,sp=spseq,lim=lim,by=by,par=TRUE)
#'
#' # draw persistence terrace, satellite view
#' plotpt(two_circle_noise_pt,dimension=1)
NULL


==> anc/pterrace/R/two_circle_size_dat.R <==
#' Point cloud of two circles of same point density but different size
#'
#' A dataset containing 1000 randomly generated points: 200 points from a radius one circle and 800 points from a radius four circle.
#'
#' @name two_circle_size_dat
#' @docType data
#' @keywords datasets
#' @usage data(two_circle_size_dat)
#' @format A matrix of 1000 rows and 2 columns
#' @examples
#' # load data
#' data(two_circle_size_dat)
#'
#' # input variables
#' Xlim <- c(-4,13)
#' Ylim <- c(-7,7)
#' lim <- cbind(Xlim, Ylim)
#' by <- 0.1
#' spseq <- seq(0.01,3,length.out = 25)
#'
#' # compute persistence terrace with parallel option
#' two_circle_size_pt <- computept(two_circle_size_dat,sp=spseq,lim=lim,by=by,par=TRUE)
#'
#' # draw persistence terrace, satellite view
#' plotpt(two_circle_size_pt,dimension=1)
NULL


==> anc/pterrace/man/computept.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/computept.R
\name{computept}
\alias{computept}
\title{Computes a persistence terrace of point cloud data.}
\usage{
computept(data, sp, fun = kde, lim = NULL, by = NULL,
  maxdimension = max(NCOL(data)), lib = "Dionysus", sublevel = FALSE,
  par = FALSE, ncore = NULL)
}
\arguments{
\item{data}{a matrix of n by d, a point cloud of n points in d dimensions.}

\item{sp}{a vector of smoothing parameter values to be used in the persistence terrace.}

\item{fun}{a smoothing function. The default is the Gaussian kernel density estimator.}

\item{lim}{a 2 by d matrix specifying the range of space to compute. The default value is \code{NULL}.}

\item{by}{a numeric value or vector that specifies the grid. The default value is \code{NULL}.}

\item{maxdimension}{a integer of specifying the maximum dimension of persistence terrace to compute.}

\item{lib}{a library to compute persistent homology. The default is "Dionysus".}

\item{sublevel}{a logical value selecting whether persistent homology is computed to super-level sets (\code{FALSE}) or sub-level sets (\code{TRUE}). The default value is \code{FALSE}.}

\item{par}{if \code{TRUE}, the user can compute the persistence terrace in parallel using multiple cores. The default value is FALSE.}

\item{ncore}{an integer selecting the number of cores to use when parallel computing option is selected. The default value is \code{NULL}.}
}
\value{
The function \code{computept} returns a list of the computed persistence terraces up to given dimension. For each dimension, the computed persistence terrace includes the following components:

\item{x}{The vector of the smoothing parameters used in computation. The x-axis of the persistence terrace.}

\item{y}{The vector of filtration where the Betti number changes. The y-axis of the persistence terrace.}

\item{z}{The matrix of Betti numbers.}
}
\description{
Computes a persistence terrace of point cloud data for given smoothing parameters. For the detailed explanation of the parameters \code{data}, \code{sp}, \code{fun}, \code{lim}, \code{by}, \code{lib}, \code{sublevel}, see the R package \code{TDA}. A parallel option is available to reduce computation time.
}
\examples{

# load three circle data
data(three_circle_dat)

# input variables
Xlim <- c(-4,12)
Ylim <- c(-4,9)
lim <- cbind(Xlim, Ylim)
by <- 0.1
spseq <- seq(0.01,1.5,length.out = 25)

# compute persistence terrace
threecirclept <- computept(three_circle_dat,sp=spseq,lim=lim,by=by)
# compute persistence terrace with parallel option
threecirclept <- computept(three_circle_dat,sp=spseq,lim=lim,by=by,par=TRUE)
}


==> anc/pterrace/man/four_feature_dat.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/four_feature_dat.R
\docType{data}
\name{four_feature_dat}
\alias{four_feature_dat}
\title{Point cloud of four features; square, circle, equilateral and isosceles triangles}
\format{A matrix of 2,400 rows and 2 columns}
\usage{
data(four_feature_dat)
}
\description{
A dataset containing 2,400 points of four features on the two-dimensional space: 400 points from a a square, 800 points from a circle and 1,200 points from two triangles.
}
\examples{
# load four feature dat
data(four_feature_dat)

# input variables
Xlim <- c(-7,5)
Ylim <- c(-5,6)
lim <- cbind(Xlim, Ylim)
by <- 0.1

# compute barcodes
four_feature_pt <- computept(four_feature_dat,sp=seq(0.01,0.6,length.out = 50),lim=lim,by=by,par=TRUE)

## draw area plot
terracearea(four_feature_pt,dimension=1,maxheight=20)
## draw persistence terrace
plotpt(four_feature_pt,cmax=6,dimension=1)
}
\keyword{datasets}


==> anc/pterrace/man/muscle_fiber_dat.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/muscle_fiber_dat.R
\docType{data}
\name{muscle_fiber_dat}
\alias{muscle_fiber_dat}
\title{Point cloud sampled from the muscle tissue cross-sectional image}
\format{A matrix of 6,500 rows and 2 columns}
\usage{
data(muscle_fiber_dat)
}
\description{
A dataset containing 6,500 points: 5,000 points sampled from the muscle fiber image and 1,500 points sampled from the boundary lines of the image.
}
\examples{
# load muscle fiber data
data(muscle_fiber_dat)

# input variables
Xlim <- c(-50,350)
Ylim <- c(-50,250)
lim <- cbind(Xlim, Ylim)
by=2

# compute barcodes
muscle_fiber_pt=computebars(muscle_fiber_dat,sp=seq(2,40,length.out = 100),lim=lim,by=by,par=TRUE)

# draw terrace area plot
terracearea(muscle_fiber_pt,dimension=1,maxheight=20)
# draw persistence terrace
plotpt(muscle_fiber_pt,cmax=12,dimension=1)
}
\keyword{datasets}


==> anc/pterrace/man/plotpt.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/plotpt.R
\name{plotpt}
\alias{plotpt}
\title{Draws a persistence terrace.}
\usage{
plotpt(xyz, dimension, cmax = 10, satellite = T)
}
\arguments{
\item{xyz}{a list of computed persistence terraces returned by the function \link{computept}.}

\item{dimension}{an integer selecting the dimension of the persistence terrace to plot.}

\item{cmax}{an integer specifying the maximum number of colors to be used. The default value is 10.}

\item{satellite}{a logical variable to select a viewpoint. If \code{FALSE}, plots the overall view of the persistence terrace. The default value is \code{TRUE}.}
}
\value{
The function \code{plotpt} returns the persistence terrace graphic.
}
\description{
Draws a persistence terrace.
}
\examples{
# load three circle data
data(three_circle_dat)

# input variables
Xlim <- c(-4,12)
Ylim <- c(-4,9)
lim <- cbind(Xlim, Ylim)
by <- 0.1
spseq <- seq(0.01,1.5,length.out = 25)

# compute persistence terrace
threecirclept <- computept(three_circle_dat,sp=spseq,lim=lim,by=by)

# draw persistence terrace, satellite view
plotpt(threecirclept,dimension=1)
# draw persistence terrace, overall view
plotpt(threecirclept,dimension=1,satellite=F)
}
\keyword{graphics}


==> anc/pterrace/man/terracearea.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/terracearea.R
\name{terracearea}
\alias{terracearea}
\title{Draws a terrace area plot for a persistence terrace.}
\usage{
terracearea(xyz, dimension, maxheight = NULL)
}
\arguments{
\item{xyz}{a list of computed persistence terraces returned by the function \link{computept}.}

\item{dimension}{an integer selecting the dimension of the persistence terrace to plot the terrace area plot.}

\item{maxheight}{an integer specifying the maximum heights to show. The default value is \code{NULL}.}
}
\value{
The function \code{terracearea} returns the terrace area plot.
}
\description{
Draws a terrace area plot for a persistence terrace.
}
\examples{
# load three circle data
data(three_circle_dat)

# input variables
Xlim <- c(-4,12)
Ylim <- c(-4,9)
lim <- cbind(Xlim, Ylim)
by <- 0.1
spseq <- seq(0.01,1.5,length.out = 25)

# compute persistence terrace
threecirclept <- computept(three_circle_dat,sp=spseq,lim=lim,by=by)

# draw terrace area plot
terracearea(threecirclept,dimension=1)
}
\keyword{graphics}


==> anc/pterrace/man/three_circle_dat.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/three_circle_dat.R
\docType{data}
\name{three_circle_dat}
\alias{three_circle_dat}
\title{Point cloud of three circles of different size and point density}
\format{A matrix of 600 rows and 2 columns}
\usage{
data(three_circle_dat)
}
\description{
A dataset containing 600 randomly generated points: 200 points from each circle.
}
\examples{

# load three circle data
data(three_circle_dat)

# input variables
Xlim <- c(-4,12)
Ylim <- c(-4,9)
lim <- cbind(Xlim, Ylim)
by <- 0.1
spseq <- seq(0.01,1.5,length.out = 50)

# compute persistence terrace with parallel option
three_circle_pt <- computept(three_circle_dat,sp=spseq,lim=lim,by=by,par=TRUE)

# draw terrace area plot
terracearea(three_circle_pt,dimension=1)
# draw persistence terrace, satellite view
plotpt(three_circle_pt,dimension=1)
# draw persistence terrace, overall view
plotpt(three_circle_pt,dimension=1,satellite=F)
}
\keyword{datasets}


==> anc/pterrace/man/two_circle_density_dat.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/two_circle_density_dat.R
\docType{data}
\name{two_circle_density_dat}
\alias{two_circle_density_dat}
\title{Point cloud of two circles of same size but different point density}
\format{A matrix of 500 rows and 2 columns}
\usage{
data(two_circle_density_dat)
}
\description{
A dataset containing 500 randomly generated points: 100 points from low point density circle and 400 from high point density circle.
}
\examples{
# load data
data(two_circle_density_dat)

# input variables
Xlim <- c(-3,6)
Ylim <- c(-3,3)
lim <- cbind(Xlim, Ylim)
by <- 0.1
spseq <- seq(0.01,1,length.out=25)

# compute persistence terrace with parallel option
two_circle_density_pt <- computept(two_circle_density_dat,sp=spseq,lim=lim,by=by,par=TRUE)

# draw persistence terrace, satellite view
plotpt(two_circle_density_pt,dimension=1)
}
\keyword{datasets}


==> anc/pterrace/man/two_circle_noise_added_dat.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/two_circle_noise_added_dat.R
\docType{data}
\name{two_circle_noise_added_dat}
\alias{two_circle_noise_added_dat}
\title{Point cloud of two circles of different size and density with noise}
\format{A matrix of 350 rows and 2 columns}
\usage{
data(two_circle_noise_added_dat)
}
\description{
A dataset containing 350 randomly generated points.
}
\examples{
# load data
data(two_circle_noise_added_dat)

# input variables
Xlim <- c(-3,4)
Ylim <- c(-3,3)
lim <- cbind(Xlim, Ylim)
by <- 0.05
spseq <- seq(0.01,0.7,length.out=100)

# compute persistence terrace with parallel option
two_circle_noise_pt <- computept(two_circle_noise_added_dat,sp=spseq,lim=lim,by=by,par=TRUE)

# draw persistence terrace, satellite view
plotpt(two_circle_noise_pt,dimension=1)
}
\keyword{datasets}


==> anc/pterrace/man/two_circle_size_dat.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/two_circle_size_dat.R
\docType{data}
\name{two_circle_size_dat}
\alias{two_circle_size_dat}
\title{Point cloud of two circles of same point density but different size}
\format{A matrix of 1000 rows and 2 columns}
\usage{
data(two_circle_size_dat)
}
\description{
A dataset containing 1000 randomly generated points: 200 points from a radius one circle and 800 points from a radius four circle.
}
\examples{
# load data
data(two_circle_size_dat)

# input variables
Xlim <- c(-4,13)
Ylim <- c(-7,7)
lim <- cbind(Xlim, Ylim)
by <- 0.1
spseq <- seq(0.01,3,length.out = 25)

# compute persistence terrace with parallel option
two_circle_size_pt <- computept(two_circle_size_dat,sp=spseq,lim=lim,by=by,par=TRUE)

# draw persistence terrace, satellite view
plotpt(two_circle_size_pt,dimension=1)
}
\keyword{datasets}


==> anc/pterrace/vignettes/pterrace.R <==
## ---- fig.show='hold'----------------------------------------------------
plot(1:10)
plot(10:1)

## ---- echo=FALSE, results='asis'-----------------------------------------
knitr::kable(head(mtcars, 10))



==> anc/pterrace/vignettes/pterrace.Rmd <==
---
title: "Persistence Terrace"
author: "Chul Moon"
output: rmarkdown::html_vignette
vignette: >
  %\VignetteIndexEntry{Persistence Terrace}
  %\VignetteEngine{knitr::rmarkdown}
  %\VignetteEncoding{UTF-8}
---

Vignettes are long form documentation commonly included in packages. Because they are part of the distribution of the package, they need to be as compact as possible. The `html_vignette` output type provides a custom style sheet (and tweaks some options) to ensure that the resulting html is as small as possible. The `html_vignette` format:

- Never uses retina figures
- Has a smaller default figure size
- Uses a custom CSS stylesheet instead of the default Twitter Bootstrap style

## Vignette Info

Note the various macros within the `vignette` section of the metadata block above. These are required in order to instruct R how to build the vignette. Note that you should change the `title` field and the `\VignetteIndexEntry` to match the title of your vignette.

## Styles

The `html_vignette` template includes a basic CSS theme. To override this theme you can specify your own CSS in the document metadata as follows:

    output: 
      rmarkdown::html_vignette:
        css: mystyles.css

## Figures

The figure sizes have been customised so that you can easily put two images side-by-side. 

```{r, fig.show='hold'}
plot(1:10)
plot(10:1)
```

You can enable figure captions by `fig_caption: yes` in YAML:

    output:
      rmarkdown::html_vignette:
        fig_caption: yes

Then you can use the chunk option `fig.cap = "Your figure caption."` in **knitr**.

## More Examples

You can write math expressions, e.g. $Y = X\beta + \epsilon$, footnotes^[A footnote here.], and tables, e.g. using `knitr::kable()`.

```{r, echo=FALSE, results='asis'}
knitr::kable(head(mtcars, 10))
```

Also a quote using `>`:

> "He who gives up [code] safety for [code] speed deserves neither."
([via](https://twitter.com/hadleywickham/status/504368538874703872))


==> anc/pterrace/vignettes/pterrace.html <==
<!DOCTYPE html>

<html xmlns="http://www.w3.org/1999/xhtml">

<head>

<meta charset="utf-8" />
<meta http-equiv="Content-Type" content="text/html; charset=utf-8" />
<meta name="generator" content="pandoc" />

<meta name="viewport" content="width=device-width, initial-scale=1">

<meta name="author" content="Chul Moon" />


<title>Persistence Terrace</title>



<style type="text/css">code{white-space: pre;}</style>
<style type="text/css">
div.sourceCode { overflow-x: auto; }
table.sourceCode, tr.sourceCode, td.lineNumbers, td.sourceCode {
  margin: 0; padding: 0; vertical-align: baseline; border: none; }
table.sourceCode { width: 100%; line-height: 100%; }
td.lineNumbers { text-align: right; padding-right: 4px; padding-left: 4px; color: #aaaaaa; border-right: 1px solid #aaaaaa; }
td.sourceCode { padding-left: 5px; }
code > span.kw { color: #007020; font-weight: bold; } /* Keyword */
code > span.dt { color: #902000; } /* DataType */
code > span.dv { color: #40a070; } /* DecVal */
code > span.bn { color: #40a070; } /* BaseN */
code > span.fl { color: #40a070; } /* Float */
code > span.ch { color: #4070a0; } /* Char */
code > span.st { color: #4070a0; } /* String */
code > span.co { color: #60a0b0; font-style: italic; } /* Comment */
code > span.ot { color: #007020; } /* Other */
code > span.al { color: #ff0000; font-weight: bold; } /* Alert */
code > span.fu { color: #06287e; } /* Function */
code > span.er { color: #ff0000; font-weight: bold; } /* Error */
code > span.wa { color: #60a0b0; font-weight: bold; font-style: italic; } /* Warning */
code > span.cn { color: #880000; } /* Constant */
code > span.sc { color: #4070a0; } /* SpecialChar */
code > span.vs { color: #4070a0; } /* VerbatimString */
code > span.ss { color: #bb6688; } /* SpecialString */
code > span.im { } /* Import */
code > span.va { color: #19177c; } /* Variable */
code > span.cf { color: #007020; font-weight: bold; } /* ControlFlow */
code > span.op { color: #666666; } /* Operator */
code > span.bu { } /* BuiltIn */
code > span.ex { } /* Extension */
code > span.pp { color: #bc7a00; } /* Preprocessor */
code > span.at { color: #7d9029; } /* Attribute */
code > span.do { color: #ba2121; font-style: italic; } /* Documentation */
code > span.an { color: #60a0b0; font-weight: bold; font-style: italic; } /* Annotation */
code > span.cv { color: #60a0b0; font-weight: bold; font-style: italic; } /* CommentVar */
code > span.in { color: #60a0b0; font-weight: bold; font-style: italic; } /* Information */
</style>



<link href="data:text/css;charset=utf-8,body%20%7B%0Abackground%2Dcolor%3A%20%23fff%3B%0Amargin%3A%201em%20auto%3B%0Amax%2Dwidth%3A%20700px%3B%0Aoverflow%3A%20visible%3B%0Apadding%2Dleft%3A%202em%3B%0Apadding%2Dright%3A%202em%3B%0Afont%2Dfamily%3A%20%22Open%20Sans%22%2C%20%22Helvetica%20Neue%22%2C%20Helvetica%2C%20Arial%2C%20sans%2Dserif%3B%0Afont%2Dsize%3A%2014px%3B%0Aline%2Dheight%3A%201%2E35%3B%0A%7D%0A%23header%20%7B%0Atext%2Dalign%3A%20center%3B%0A%7D%0A%23TOC%20%7B%0Aclear%3A%20both%3B%0Amargin%3A%200%200%2010px%2010px%3B%0Apadding%3A%204px%3B%0Awidth%3A%20400px%3B%0Aborder%3A%201px%20solid%20%23CCCCCC%3B%0Aborder%2Dradius%3A%205px%3B%0Abackground%2Dcolor%3A%20%23f6f6f6%3B%0Afont%2Dsize%3A%2013px%3B%0Aline%2Dheight%3A%201%2E3%3B%0A%7D%0A%23TOC%20%2Etoctitle%20%7B%0Afont%2Dweight%3A%20bold%3B%0Afont%2Dsize%3A%2015px%3B%0Amargin%2Dleft%3A%205px%3B%0A%7D%0A%23TOC%20ul%20%7B%0Apadding%2Dleft%3A%2040px%3B%0Amargin%2Dleft%3A%20%2D1%2E5em%3B%0Amargin%2Dtop%3A%205px%3B%0Amargin%2Dbottom%3A%205px%3B%0A%7D%0A%23TOC%20ul%20ul%20%7B%0Amargin%2Dleft%3A%20%2D2em%3B%0A%7D%0A%23TOC%20li%20%7B%0Aline%2Dheight%3A%2016px%3B%0A%7D%0Atable%20%7B%0Amargin%3A%201em%20auto%3B%0Aborder%2Dwidth%3A%201px%3B%0Aborder%2Dcolor%3A%20%23DDDDDD%3B%0Aborder%2Dstyle%3A%20outset%3B%0Aborder%2Dcollapse%3A%20collapse%3B%0A%7D%0Atable%20th%20%7B%0Aborder%2Dwidth%3A%202px%3B%0Apadding%3A%205px%3B%0Aborder%2Dstyle%3A%20inset%3B%0A%7D%0Atable%20td%20%7B%0Aborder%2Dwidth%3A%201px%3B%0Aborder%2Dstyle%3A%20inset%3B%0Aline%2Dheight%3A%2018px%3B%0Apadding%3A%205px%205px%3B%0A%7D%0Atable%2C%20table%20th%2C%20table%20td%20%7B%0Aborder%2Dleft%2Dstyle%3A%20none%3B%0Aborder%2Dright%2Dstyle%3A%20none%3B%0A%7D%0Atable%20thead%2C%20table%20tr%2Eeven%20%7B%0Abackground%2Dcolor%3A%20%23f7f7f7%3B%0A%7D%0Ap%20%7B%0Amargin%3A%200%2E5em%200%3B%0A%7D%0Ablockquote%20%7B%0Abackground%2Dcolor%3A%20%23f6f6f6%3B%0Apadding%3A%200%2E25em%200%2E75em%3B%0A%7D%0Ahr%20%7B%0Aborder%2Dstyle%3A%20solid%3B%0Aborder%3A%20none%3B%0Aborder%2Dtop%3A%201px%20solid%20%23777%3B%0Amargin%3A%2028px%200%3B%0A%7D%0Adl%20%7B%0Amargin%2Dleft%3A%200%3B%0A%7D%0Adl%20dd%20%7B%0Amargin%2Dbottom%3A%2013px%3B%0Amargin%2Dleft%3A%2013px%3B%0A%7D%0Adl%20dt%20%7B%0Afont%2Dweight%3A%20bold%3B%0A%7D%0Aul%20%7B%0Amargin%2Dtop%3A%200%3B%0A%7D%0Aul%20li%20%7B%0Alist%2Dstyle%3A%20circle%20outside%3B%0A%7D%0Aul%20ul%20%7B%0Amargin%2Dbottom%3A%200%3B%0A%7D%0Apre%2C%20code%20%7B%0Abackground%2Dcolor%3A%20%23f7f7f7%3B%0Aborder%2Dradius%3A%203px%3B%0Acolor%3A%20%23333%3B%0Awhite%2Dspace%3A%20pre%2Dwrap%3B%20%0A%7D%0Apre%20%7B%0Aborder%2Dradius%3A%203px%3B%0Amargin%3A%205px%200px%2010px%200px%3B%0Apadding%3A%2010px%3B%0A%7D%0Apre%3Anot%28%5Bclass%5D%29%20%7B%0Abackground%2Dcolor%3A%20%23f7f7f7%3B%0A%7D%0Acode%20%7B%0Afont%2Dfamily%3A%20Consolas%2C%20Monaco%2C%20%27Courier%20New%27%2C%20monospace%3B%0Afont%2Dsize%3A%2085%25%3B%0A%7D%0Ap%20%3E%20code%2C%20li%20%3E%20code%20%7B%0Apadding%3A%202px%200px%3B%0A%7D%0Adiv%2Efigure%20%7B%0Atext%2Dalign%3A%20center%3B%0A%7D%0Aimg%20%7B%0Abackground%2Dcolor%3A%20%23FFFFFF%3B%0Apadding%3A%202px%3B%0Aborder%3A%201px%20solid%20%23DDDDDD%3B%0Aborder%2Dradius%3A%203px%3B%0Aborder%3A%201px%20solid%20%23CCCCCC%3B%0Amargin%3A%200%205px%3B%0A%7D%0Ah1%20%7B%0Amargin%2Dtop%3A%200%3B%0Afont%2Dsize%3A%2035px%3B%0Aline%2Dheight%3A%2040px%3B%0A%7D%0Ah2%20%7B%0Aborder%2Dbottom%3A%204px%20solid%20%23f7f7f7%3B%0Apadding%2Dtop%3A%2010px%3B%0Apadding%2Dbottom%3A%202px%3B%0Afont%2Dsize%3A%20145%25%3B%0A%7D%0Ah3%20%7B%0Aborder%2Dbottom%3A%202px%20solid%20%23f7f7f7%3B%0Apadding%2Dtop%3A%2010px%3B%0Afont%2Dsize%3A%20120%25%3B%0A%7D%0Ah4%20%7B%0Aborder%2Dbottom%3A%201px%20solid%20%23f7f7f7%3B%0Amargin%2Dleft%3A%208px%3B%0Afont%2Dsize%3A%20105%25%3B%0A%7D%0Ah5%2C%20h6%20%7B%0Aborder%2Dbottom%3A%201px%20solid%20%23ccc%3B%0Afont%2Dsize%3A%20105%25%3B%0A%7D%0Aa%20%7B%0Acolor%3A%20%230033dd%3B%0Atext%2Ddecoration%3A%20none%3B%0A%7D%0Aa%3Ahover%20%7B%0Acolor%3A%20%236666ff%3B%20%7D%0Aa%3Avisited%20%7B%0Acolor%3A%20%23800080%3B%20%7D%0Aa%3Avisited%3Ahover%20%7B%0Acolor%3A%20%23BB00BB%3B%20%7D%0Aa%5Bhref%5E%3D%22http%3A%22%5D%20%7B%0Atext%2Ddecoration%3A%20underline%3B%20%7D%0Aa%5Bhref%5E%3D%22https%3A%22%5D%20%7B%0Atext%2Ddecoration%3A%20underline%3B%20%7D%0A%0Acode%20%3E%20span%2Ekw%20%7B%20color%3A%20%23555%3B%20font%2Dweight%3A%20bold%3B%20%7D%20%0Acode%20%3E%20span%2Edt%20%7B%20color%3A%20%23902000%3B%20%7D%20%0Acode%20%3E%20span%2Edv%20%7B%20color%3A%20%2340a070%3B%20%7D%20%0Acode%20%3E%20span%2Ebn%20%7B%20color%3A%20%23d14%3B%20%7D%20%0Acode%20%3E%20span%2Efl%20%7B%20color%3A%20%23d14%3B%20%7D%20%0Acode%20%3E%20span%2Ech%20%7B%20color%3A%20%23d14%3B%20%7D%20%0Acode%20%3E%20span%2Est%20%7B%20color%3A%20%23d14%3B%20%7D%20%0Acode%20%3E%20span%2Eco%20%7B%20color%3A%20%23888888%3B%20font%2Dstyle%3A%20italic%3B%20%7D%20%0Acode%20%3E%20span%2Eot%20%7B%20color%3A%20%23007020%3B%20%7D%20%0Acode%20%3E%20span%2Eal%20%7B%20color%3A%20%23ff0000%3B%20font%2Dweight%3A%20bold%3B%20%7D%20%0Acode%20%3E%20span%2Efu%20%7B%20color%3A%20%23900%3B%20font%2Dweight%3A%20bold%3B%20%7D%20%20code%20%3E%20span%2Eer%20%7B%20color%3A%20%23a61717%3B%20background%2Dcolor%3A%20%23e3d2d2%3B%20%7D%20%0A" rel="stylesheet" type="text/css" />

</head>

<body>




<h1 class="title toc-ignore">Persistence Terrace</h1>
<h4 class="author"><em>Chul Moon</em></h4>



<p>Vignettes are long form documentation commonly included in packages. Because they are part of the distribution of the package, they need to be as compact as possible. The <code>html_vignette</code> output type provides a custom style sheet (and tweaks some options) to ensure that the resulting html is as small as possible. The <code>html_vignette</code> format:</p>
<ul>
<li>Never uses retina figures</li>
<li>Has a smaller default figure size</li>
<li>Uses a custom CSS stylesheet instead of the default Twitter Bootstrap style</li>
</ul>
<div id="vignette-info" class="section level2">
<h2>Vignette Info</h2>
<p>Note the various macros within the <code>vignette</code> section of the metadata block above. These are required in order to instruct R how to build the vignette. Note that you should change the <code>title</code> field and the <code>\VignetteIndexEntry</code> to match the title of your vignette.</p>
</div>
<div id="styles" class="section level2">
<h2>Styles</h2>
<p>The <code>html_vignette</code> template includes a basic CSS theme. To override this theme you can specify your own CSS in the document metadata as follows:</p>
<pre><code>output: 
  rmarkdown::html_vignette:
    css: mystyles.css</code></pre>
</div>
<div id="figures" class="section level2">
<h2>Figures</h2>
<p>The figure sizes have been customised so that you can easily put two images side-by-side.</p>
<div class="sourceCode"><pre class="sourceCode r"><code class="sourceCode r"><span class="kw">plot</span>(<span class="dv">1</span>:<span class="dv">10</span>)
<span class="kw">plot</span>(<span class="dv">10</span>:<span class="dv">1</span>)</code></pre></div>
<p><img src="data:image/png;base64,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" /><img src="data:image/png;base64,iVBORw0KGgoAAAANSUhEUgAAASAAAAEgCAMAAAAjXV6yAAAAWlBMVEUAAAAAADoAAGYAOjoAOpAAZrY6AAA6ADo6AGY6kNtmAABmADpmZmZmtrZmtv+QOgCQZgCQkGaQ2/+2ZgC2/7a2///bkDrb/9vb////tmb/25D//7b//9v////Y4K3VAAAACXBIWXMAAA7DAAAOwwHHb6hkAAAGd0lEQVR4nO2dDVPjNhQADQVa0pZcyZ2LSfL//2bjjwQoWGvHkq2Q3Rlu5u7EU7KRnxTrRSn2EqRY+gHkjoIABQEKAhQEKAhQEKAgQEGAggAFAQoCFAQoCFAQoCBAQYCCAAUBCgIUBCgIUBCgIEBBgIIABQEKAhQEKAhQEKAgQEGAggAFAQoCFAQoCFAQoCBAQYCCAAUBCgIUBCgIUBCgIEBBgIIABQEKAhQEKAhQEKAgQEGAggAFAQoCFAQoCFAQoCBAQYCCAAUBCgIUBCgIUBCgIEBBgIIABQEKAhQERBZUXAxLCeosxY2agCUFHX+yZkFBRYq40ZlZ0PtLW0EQTkEUzhxE4ZzFZguXDgUBCgIUBCgIyExQfvNaXoIyXBllJSjHtbWCAAUBWQkyB2E4Z7FE4dKhIEBBgIKARII2RXG/Wx9S7tPEcItn7TSCyruXg6P7/X67epwUbvl5P4mg3fqgpbp53reqzg+XwcoxiaDt6nBlVbe/9sc/36KM29H9roIcQcQpBzWqJoT7pjnIWWzGfpdGQYCCAAUBCgIuT9DM89rFCZp7ZXRpgmZfWytoUIcxG6YNp6Ahv2gOCv6ms1hWjBS0Xb3d8vp4KyxVv0szdgTt1pO8jO93aUZfYrv1/az9Ls34HFT13gR7x+Ywzl4fiqK57TqpXyZt1k6TpBs/vz93t+8nhwuSeN5PtKvxeJDUXIrTbtoPIPXKMdm2T3e7ftq2z+DHdWGCmtFTXusIOu4ml4H5fru6/fVuc2xKv4Me2KXloH091zX0LgmufBabPVw6zlgoRnij8Y0FlUW3l1wVPZvKkftdmpGC3u21981PkftdmtHv5k8r48p38180vIgRFHVaG5+DuiGUbw6KuzAaPYsdb5lNGj/pl76RV+oxGy4S7lNkBUFkBYVDL5iD5u73nNgLzmLualBDdzWoobsa1HDQrka8fpcmaZJ+feh1Oa+gCWk70U17TOWzFyBMq7eJ2bCme6OWyQiatHRMdIltV/V7tc+C4m/7DCBHQfv95ubZERSkLB4zEZRhDmp4ffgtE0HZzWIdu3X/ksl10Lzh0qEgQEGAgoArFTR8WrtOQSMWRlcpaMzSWkGD2sZsuEi4czpXULh3c1Cwe2exWCgIUBCgICCRoPJ4Mk5fuXl2gvrSdhpB5c3zfruqt2AvRVDvxJ9EUFvJuFvfvVyKoP6lY6KNw/ZW6+bupUz9aZ84zCzoVAu7uXcEfclRy3aVxdbzAObNQW/Vwr3lRLkJmnkWmz1cOhQEKAhQEKCgPrqsraAein1g7u/7hcj958xp5aigr1EQoCDCHEQ4iw1jMUEXw0KCJnTDTaIEGfuMFRS3+bkoaHo3CprcREFzBFFQhCYTmp+LgqZ3c92CLhcFAQoCFAQoCFAQoCBAQYCCAAUBCgIUBCgImEFQc1Q1H4C6CR8CWn+dB5widvocQG+MP5rKyirwxSCfSC9otz48mpKe3OFRBwVVh/9ti/x7qT8HEDxorD6Sf98eyN97KP8n0gtqz4oJfZdAzXYVFNSWaAeDtMfUbfodVu25WW2oQLuPzJWD6CUr736EBDXfBxOGBFXFY3NW9rAX7MRcgjbhB3QQEMxB1e3PFSUyvMTaw8Rb14PPFZ9JEBxTXQ/7oKCyvjrorEdMvo2VdiwPTkLzCKogRzdfZB8UdMMve/vVVaEXIltBdMx5M+rDgho1gbPBBuWWXC+xklZBZVeS0v/02+cTTNUDRkamSbocdghqcAS1H1ULvuztEw82qbKc5sNp4Y3wSrrOUu++u+HLAMNyUHYLxe76wUcEbzUqfr+yoSbd8Crzeqtx4SgIUBCgIEBBgIIABQEKAhQEKAhQEKAgQEGAggAFAQoCFAQoCFAQoCBAQYCCAAUBCgIUBCgIUBCQn6BPdQXDCw1SoCBAQUCWgrarv1dtvVldqfJPLahsS1vqwrDtaljBURwyFVQX5x9+6pqoquj+UhdH1TVUZbiQKDKZCnpsSuraqrpN9w9N/VN1+/PPWa+4TAU9NWWJp5K5Ng01vjb4qY+4ZC2oPAl6K4MN19LHJ2tB/xtBNbv1X0MLeOOQtaCupLn7h4by7t9wrWtsshbUfT6lm8XabP00vEg+CnkL+rgOOojZNOXSc6bp/ARlhoIABQEKAhQEKAhQEKAgQEGAggAFAQoCFAQoCFAQoCBAQYCCAAUBCgIUBCgIUBCgIOA/QwIfBMPupjoAAAAASUVORK5CYII=" /></p>
<p>You can enable figure captions by <code>fig_caption: yes</code> in YAML:</p>
<pre><code>output:
  rmarkdown::html_vignette:
    fig_caption: yes</code></pre>
<p>Then you can use the chunk option <code>fig.cap = &quot;Your figure caption.&quot;</code> in <strong>knitr</strong>.</p>
</div>
<div id="more-examples" class="section level2">
<h2>More Examples</h2>
<p>You can write math expressions, e.g. <span class="math inline">\(Y = X\beta + \epsilon\)</span>, footnotes<a href="#fn1" class="footnoteRef" id="fnref1"><sup>1</sup></a>, and tables, e.g. using <code>knitr::kable()</code>.</p>
<table>
<thead>
<tr class="header">
<th></th>
<th align="right">mpg</th>
<th align="right">cyl</th>
<th align="right">disp</th>
<th align="right">hp</th>
<th align="right">drat</th>
<th align="right">wt</th>
<th align="right">qsec</th>
<th align="right">vs</th>
<th align="right">am</th>
<th align="right">gear</th>
<th align="right">carb</th>
</tr>
</thead>
<tbody>
<tr class="odd">
<td>Mazda RX4</td>
<td align="right">21.0</td>
<td align="right">6</td>
<td align="right">160.0</td>
<td align="right">110</td>
<td align="right">3.90</td>
<td align="right">2.620</td>
<td align="right">16.46</td>
<td align="right">0</td>
<td align="right">1</td>
<td align="right">4</td>
<td align="right">4</td>
</tr>
<tr class="even">
<td>Mazda RX4 Wag</td>
<td align="right">21.0</td>
<td align="right">6</td>
<td align="right">160.0</td>
<td align="right">110</td>
<td align="right">3.90</td>
<td align="right">2.875</td>
<td align="right">17.02</td>
<td align="right">0</td>
<td align="right">1</td>
<td align="right">4</td>
<td align="right">4</td>
</tr>
<tr class="odd">
<td>Datsun 710</td>
<td align="right">22.8</td>
<td align="right">4</td>
<td align="right">108.0</td>
<td align="right">93</td>
<td align="right">3.85</td>
<td align="right">2.320</td>
<td align="right">18.61</td>
<td align="right">1</td>
<td align="right">1</td>
<td align="right">4</td>
<td align="right">1</td>
</tr>
<tr class="even">
<td>Hornet 4 Drive</td>
<td align="right">21.4</td>
<td align="right">6</td>
<td align="right">258.0</td>
<td align="right">110</td>
<td align="right">3.08</td>
<td align="right">3.215</td>
<td align="right">19.44</td>
<td align="right">1</td>
<td align="right">0</td>
<td align="right">3</td>
<td align="right">1</td>
</tr>
<tr class="odd">
<td>Hornet Sportabout</td>
<td align="right">18.7</td>
<td align="right">8</td>
<td align="right">360.0</td>
<td align="right">175</td>
<td align="right">3.15</td>
<td align="right">3.440</td>
<td align="right">17.02</td>
<td align="right">0</td>
<td align="right">0</td>
<td align="right">3</td>
<td align="right">2</td>
</tr>
<tr class="even">
<td>Valiant</td>
<td align="right">18.1</td>
<td align="right">6</td>
<td align="right">225.0</td>
<td align="right">105</td>
<td align="right">2.76</td>
<td align="right">3.460</td>
<td align="right">20.22</td>
<td align="right">1</td>
<td align="right">0</td>
<td align="right">3</td>
<td align="right">1</td>
</tr>
<tr class="odd">
<td>Duster 360</td>
<td align="right">14.3</td>
<td align="right">8</td>
<td align="right">360.0</td>
<td align="right">245</td>
<td align="right">3.21</td>
<td align="right">3.570</td>
<td align="right">15.84</td>
<td align="right">0</td>
<td align="right">0</td>
<td align="right">3</td>
<td align="right">4</td>
</tr>
<tr class="even">
<td>Merc 240D</td>
<td align="right">24.4</td>
<td align="right">4</td>
<td align="right">146.7</td>
<td align="right">62</td>
<td align="right">3.69</td>
<td align="right">3.190</td>
<td align="right">20.00</td>
<td align="right">1</td>
<td align="right">0</td>
<td align="right">4</td>
<td align="right">2</td>
</tr>
<tr class="odd">
<td>Merc 230</td>
<td align="right">22.8</td>
<td align="right">4</td>
<td align="right">140.8</td>
<td align="right">95</td>
<td align="right">3.92</td>
<td align="right">3.150</td>
<td align="right">22.90</td>
<td align="right">1</td>
<td align="right">0</td>
<td align="right">4</td>
<td align="right">2</td>
</tr>
<tr class="even">
<td>Merc 280</td>
<td align="right">19.2</td>
<td align="right">6</td>
<td align="right">167.6</td>
<td align="right">123</td>
<td align="right">3.92</td>
<td align="right">3.440</td>
<td align="right">18.30</td>
<td align="right">1</td>
<td align="right">0</td>
<td align="right">4</td>
<td align="right">4</td>
</tr>
</tbody>
</table>
<p>Also a quote using <code>&gt;</code>:</p>
<blockquote>
<p>“He who gives up [code] safety for [code] speed deserves neither.” (<a href="https://twitter.com/hadleywickham/status/504368538874703872">via</a>)</p>
</blockquote>
</div>
<div class="footnotes">
<hr />
<ol>
<li id="fn1"><p>A footnote here.<a href="#fnref1">↩</a></p></li>
</ol>
</div>



<!-- dynamically load mathjax for compatibility with self-contained -->
<script>
  (function () {
    var script = document.createElement("script");
    script.type = "text/javascript";
    script.src  = "https://mathjax.rstudio.com/latest/MathJax.js?config=TeX-AMS-MML_HTMLorMML";
    document.getElementsByTagName("head")[0].appendChild(script);
  })();
</script>

</body>
</html>

